Extendible quantum measurements and limitations on classical communication

Unextendibility of quantum states and channels is inextricably linked to the no-cloning theorem of quantum mechanics, it has played an important role in understanding and quantifying entanglement, and more recently it has found applications in providing limitations on quantum error correction and entanglement distillation. Here we generalize the framework of unextendibility to quantum measurements and define $k$-extendible measurements for every integer $k\ge 2$. Our definition provides a hierarchy of semidefinite constraints that specify a set of measurements containing every measurement that can be realized by local operations and one-way classical communication. Furthermore, the set of $k$-extendible measurements converges to the set of measurements that can be realized by local operations and one-way classical communication as $k\to \infty$. To illustrate the utility of $k$-extendible measurements, we establish a semidefinite programming upper bound on the one-shot classical capacity of a channel, which outperforms the best known efficiently computable bound from [Matthews and Wehner, IEEE Trans. Inf. Theory 60, pp. 7317-7329 (2014)] and also leads to efficiently computable upper bounds on the $n$-shot classical capacity of a channel.

==> anc/Classical_cap_ub_arXiv.m <==
clear all
close all

%This code requires Qetlab and CVX

% Helper function to determine the index of the POVM element that
% corresponds to a given permutation of the output strings
% ------------------------ INPUTS -----------------------------------------
% i: Index of the original POVM element
% p: Permutation array. ith index stores the position of i after
% permutation
% k: Number of outputs
function value = perm_index(i,p,k)

    out_str = ''
    bit_str = dec2bin(i-1,k)
    for j=2:length(p)

        out_str = strcat(out_str,bit_str(p(j)-1))

    end

    value = bin2dec(out_str)+1
end

% Returns an upper bound on the one-shot classical capacity of a channel
% using k-PPT-extendible measurements
% ------------------------ INPUTS -----------------------------------------
% Gamma : Choi operator of the channel
% d_in  : Dimension of the system that the channel acts on
% d_out : Dimension of the system output by the channel
% k     : The parameter 'k' for k-PPT-extendible measurements
% eps   : Maximum error allowed in decoding the message
function value = k_ext_bnd(Gamma, d_in, d_out, k, eps)

    Q_sum = zeros(d_in*d_out^k, d_in*d_out^k)
    
    R = zeros(d_in*d_out^k, d_in*d_out^k)

    d_list = d_out*ones(1,k+1)

    d_list(1) = d_in

    cvx_begin sdp quiet
    variable Q(d_in*d_out^k, d_in*d_out^k, 2^k)
    variable rho(d_in, d_in) hermitian
    variable lam

    minimize lam
    subject to

        rho >= 0
        trace(rho)==1
        lam >= 0
        
        % Note: We use the index i for a POVM element with k binary outputs 
        % y_1->y_k, where y_j is the the jth leftmost digit of the binary
        % representation of i-1

        for i =1:2^k

            Q(:,:,i) >= 0 % Constraint in eqn. (23)

            Q_sum = Q_sum + Q(:,:,i)

            % Permutation covariance constraint from eqn. (24)
            p = perms(2:k+1)

            for j = 1:length(p(:,1))

                p_j = [1,p(j,:)]

                % Note: The PermuteSystems function would apply the inverse
                % of the permutation described by the list p_j as per our
                % convention
                PermuteSystems(Q(:,:,i), p_j, d_list) == Q(:,:,perm_index(i,p_j,k))

            end
            
            % PPT constraint from eqn. (25)
            for j = 2:k+1
                
                PartialTranspose(Q(:,:,i),2:j,d_list) >= 0
            end

            if i<= 2^(k-1)
                R = R+Q(:,:,i)
            end

            % Constraint from eqn. (27)
            if mod(i,2) == 1

                PartialTrace(Q(:,:,i) + Q(:,:,i+1), [1], d_list) == kron(PartialTrace(Q(:,:,i) + Q(:,:,i+1), [1,k+1], d_list),eye(d_out))/d_out

            end

        end

        Q_sum == kron(rho,eye(d_out^k)) % Constraint from eqn. (22)

        PartialTrace(R,[1],d_list) <= lam*eye(d_out^k) % Constraint from eqn. (26)

        real(trace(R*kron(Gamma,eye(d_out^(k-1))))) >= d_out^(k-1)*(1-eps) % Constraint from eqn. (28)

    cvx_end

    value = -log2(lam)

end

% Returns an upper bound on the one-shot classical capacity of a channel
% using PPT measurements
% ------------------------ INPUTS -----------------------------------------
% Gamma : Choi operator of the channel
% d_in  : Dimension of the system that the channel acts on
% d_out : Dimension of the system output by the channel
% eps   : Maximum error allowed in decoding the message
function value = ppt_bnd(Gamma, d_in, d_out, eps)
    
    cvx_begin sdp quiet
    variable rho(d_in,d_in) hermitian
    variable R(d_in*d_out, d_in*d_out) hermitian
    variable lam
    
    minimize lam
    subject to
    
        PartialTrace(R,1,[d_in,d_out]) <= lam*eye(d_out)
        real(trace(R*Gamma)) >= 1-eps
        R >= 0
        R <= kron(rho,eye(d_out))
        PartialTranspose(R,2,[d_in,d_out]) >= 0
        PartialTranspose(R,2,[d_in,d_out]) <= kron(rho,eye(d_out))
        rho >= 0
        trace(rho) == 1
    
    cvx_end

    value = -log2(lam)

end

% Function to generate the Choi operator of the channel described in
% Equation (29) of the main text
function value = gamma_alpha(alpha)

    ket0 = [1 0 0]'
    ket1 = [0 1 0]'
    ket2 = [0 0 1]'

    bra0 = [1 0 0]
    bra1 = [0 1 0]
    bra2 = [0 0 1]


    sigma_p = kron(ket0,ket1)*kron(bra0,bra1) + kron(ket1,ket2)*kron(bra1,bra2) + kron(ket2,ket0)*kron(bra2,bra0)

    sigma_p = sigma_p/3.0

    sigma_n = kron(ket1,ket0)*kron(bra1,bra0) + kron(ket2,ket1)*kron(bra2,bra1) + kron(ket0,ket2)*kron(bra0,bra2)

    sigma_n = sigma_n/3.0 

    value = 6.0*MaxEntangled(3)*MaxEntangled(3)'/7.0 + 3*alpha*sigma_p/7.0 + 3*(5-alpha)*sigma_n/7.0

end

% Input dimension of the channel
d_in = 3

% Output dimension of the channel
d_out = 3

% Choosing the channel to be the example given in Equation 29 of the main
% text
alpha = 5.0

% Parameter 'k' for the choice of k-PPT-extendibility constraints
k = 2

% Choi operator of the channel of interest
Gamma = gamma_alpha(alpha)

% Number of different values of the error parameter 
lim = 10

% Array to store the values of the different error parameters
eps_list = zeros([1,lim])

% Array to store the output values of the SDP using PPT constraints only
ppt_bound = zeros([1,lim])

% Array to store the output values of the SPD using two-PPT-extendibility
% constraints
ext_bound = zeros([1,lim])

for i=1:lim

    eps = 0.01*i

    eps_list(i) = eps

    ppt_bound(i) = ppt_bnd(Gamma, d_in, d_out, eps)

    ext_bound(i) = k_ext_bnd(Gamma, d_in, d_out, k, eps)
end
